Gonality sequences of graphs

To any graph we associate a sequence of integers called the gonality sequence of the graph, consisting of the minimum degrees of divisors of increasing rank on the graph. This is a tropical analogue of the gonality sequence of an algebraic curve. We study gonality sequences for graphs of low genus, proving that for genus up to $5$, the gonality sequence is determined by the genus and the first gonality. We then prove that any reasonable pair of first two gonalities is achieved by some graph. We also develop a modified version of Dhar's burning algorithm more suited for studying higher gonalities.

==> graph_gonality.sage <==
from copy import deepcopy
from itertools import combinations
from itertools import combinations_with_replacement
import time as timer

import matplotlib.pyplot as plt
import numpy as np

plt.rcParams["font.family"] = "Latin Modern Roman"
plt.rcParams["text.usetex"] = True

class Graph:
    """
    Representation of Graph object. Capable of handling graphs with multi-edges
    but NOT metric graphs, directed graphs, etc.

    Attributes:
        vertices: List of vertex labels (can be any hashable type, from here
        on denoted <vertex>).
        edges: Dictionary of <vertex> to (<vertex>, int) list pairings. The
        key indicates the "source" vertex and the value indicates the list of
        "target" vertices connected to the "source" vertex by one or more edges.
        The second element in the tuple indicates edge multiplicity.
    """

    def __init__(self, adjacency_dict=None):
        """
        Constructs a Graph object.

        Parameters:
            adjacency_dict: A dictionary of <vertex> to <vertex> list or
            (<vertex>, int) tuple list pairings. Examples of valid input include
            {0: [(1,2)], 1:[(0, 2)]} which represents the banana graph B_2, as
            well as {'a': ['b','c'], 'b': ['a','c'], 'c':['a','b']} which
            represents the complete graph K_3. Note that <vertex> can be any
            hashable type.
        """
        if not adjacency_dict:  # empty_graph
            self.vertices = []
            self.edges = {}
        else:
            self.vertices = adjacency_dict.keys()
            self.edges = {
                source_vertex: [
                    (target_vertex, 1)
                    if not isinstance(target_vertex, tuple)
                    else target_vertex
                    for target_vertex in target_vertices
                ]
                for source_vertex, target_vertices in adjacency_dict.items()
            }

    def vertex_set_cardinality(self):
        """
        Returns number of vertices in the graph.
        """
        return len(self.vertices)

    def edge_set_cardinality(self):
        """
        Returns number of edges in the graph.
        """
        return (
            sum(
                target_vertex[1]
                for target_vertices in self.edges.values()
                for target_vertex in target_vertices
            )
            / 2
        )  # each edge is counted exactly twice

    def edges_connecting(self, v1, v2):
        """
        Given input vertices v1 and v2, determine how many edges connect v1 to v2.
        If v1 and v2 are not connected, return 0.
        """
        match = list(filter(lambda x: x[0] == v1, self.edges[v2]))
        return match[0][1] if match else 0

    def laplacian_matrix(self):
        """
        Generate the Laplacian matrix of the graph.

        Returns:
            A sage.matrix.matrix_rational_dense.Matrix_rational_dense object.
        """
        diagonal_matrix = [[0] * len(self.vertices) for i in range(len(self.vertices))]
        for idx, vertex in enumerate(self.vertices):
            diagonal_matrix[idx][idx] = sum(map(lambda x: x[1], self.edges[vertex]))
        adjacency_matrix = []
        for i, source_vertex in enumerate(self.vertices):
            adjacency_row = []
            for j, target_vertex in enumerate(self.vertices):
                adjacency_row += [self.edges_connecting(source_vertex, target_vertex)]
            adjacency_matrix += [adjacency_row]
        laplacian = [
            [
                diagonal_matrix[i][j] - adjacency_matrix[i][j]
                for j in range(len(diagonal_matrix))
            ]
            for i in range(len(diagonal_matrix))
        ]
        return matrix(QQ, laplacian)  # Laplacian over rationals

    def genus(self):
        """
        Determine the genus of the graph where genus = |edges| - |vertices| + 1.
        """
        return self.edge_set_cardinality() - self.vertex_set_cardinality() + 1

    def __eq__(self, g):
        """
        Overloaded method to determine if two graph objects are equal.
        We define two graphs to be equivalent if they have identical
        vertex and edge labels. This does NOT check for equivalence
        up to isomorphism.
        """
        return set(self.vertices) == set(g.vertices) and False not in [
            set(self.edges[vertex]) == set(g.edges[vertex]) for vertex in self.vertices
        ]

    def __ne__(self, g):
        """
        Overloaded method to determine if two graph objects are not equal.
        """
        return not self.__eq__(g)

    def shortest_paths(self, source_vertex):
        """
        Overloads the existing method in the sage.graphs.graph.Graph class.
        Returns a dictionary of {vertex: integer} pairs where the integer
        indicates the length of the shortest path from source_vertex to vertex.
        """
        simple_edge_dict = {
            v1: [edge[0] for edge in edges] for v1, edges in self.edges.items()
        }
        return {
            vertex: len(path) - 1
            for vertex, path in sage.graphs.graph.Graph(simple_edge_dict)
            .shortest_paths(source_vertex)
            .items()
        }


class Divisor:
    """
    Representation of a divisor (Z-linear combination of vertices) on a graph.

    Attributes:
        graph: The underlying graph object.
        labels: A dictionary of <vertex> to integer pairings, indicating the
        value of the divisor at each vertex (also referred to as the "number of
        chips" on the vertex).
    """

    def __init__(self, graph, labels):
        """
        Constructs a Divisor object.

        Parameter:
            graph: A Graph object.
            labels: A dictionary of <vertex>: integer pairings with keys matching
            the vertices in graph.vertices.
        """
        self.graph = graph
        self.labels = labels

    def degree(self):
        """
        Determine the degree (sum of all integer labels) of the divisor.
        """
        return sum(self.labels.values())

    def __add__(self, d):
        """
        Overloaded method to add two divisors by computing their pointwise sum
        (at each vertex).
        """
        if self.graph != d.graph:
            print("Invalid operands!")
            return
        return Divisor(
            self.graph, {v: self.labels[v] + d.labels[v] for v in self.labels}
        )

    def __sub__(self, d):
        """
        Overloaded method to subtract two divisors.
        """
        if self.graph != d.graph:
            print("Invalid operands!")
            return
        return Divisor(
            self.graph, {v: self.labels[v] - d.labels[v] for v in self.labels}
        )

    def chip_fire(self, vertex):
        """
        Perform the operation of removing val(vertex) chips from the specified
        vertex and adding one chip to every neighboring vertex for each edge
        connecting the original vertex to that neighboring vertex.

        Returns:
            A new Divisor object pointing to the same underlying graph structure.
        """
        new_labels = deepcopy(self.labels)  # avoid mutating existing Divisor
        valence = 0
        for target_vertex, num_edges in self.graph.edges[vertex]:
            new_labels[target_vertex] += num_edges
            valence += num_edges
        new_labels[vertex] -= valence
        return Divisor(self.graph, new_labels)

    def chip_fire_subset(self, subset):
        """
        Performs the same operation as the chip_fire() method but from a subset
        of vertices, rather than an individual vertex. Relies on the fact that
        chip-firing operations are commutative to simply move chips along edges
        outgoing from the subset.

        Parameters:
            subset: An <vertex> iterable.

        Returns:
            A new Divisor object pointing the same underlying graph structure.
        """
        new_labels = deepcopy(self.labels)  # avoid mutating existing divisor
        subset = set(subset)
        edges_to_fire_along = set()
        for source_vertex, adjacent_edge_set in self.graph.edges.items():
            for adjacent_vertex, multiplicity in adjacent_edge_set:
                if source_vertex in subset and adjacent_vertex not in subset:
                    edges_to_fire_along.add(
                        (source_vertex, adjacent_vertex, multiplicity)
                    )
                if source_vertex not in subset and adjacent_vertex in subset:
                    edges_to_fire_along.add(
                        (adjacent_vertex, source_vertex, multiplicity)
                    )
        for source, target, multiplicity in edges_to_fire_along:
            new_labels[source] -= multiplicity
            new_labels[target] += multiplicity
        return Divisor(self.graph, new_labels)

    def is_effective(self):
        """
        Determines if all values in self.labels are non-negative.
        """
        return not sum(num < 0 for num in self.labels.values())

    def get_semi_reduced_divisor_shortest_paths(self, v):
        """
        Semi-reduce the divisor with respect to the vertex v. Uses the
        "shortest paths" method which fires outwards from subsets of decreasing
        radii until all vertices (except possibly v) are out of debt.

        Returns:
            A new Divisor object pointing to the same underlying graph structure.
        """
        shortest_paths = self.graph.shortest_paths(v)
        distance_to_vertices_map = {}
        current_divisor = Divisor(self.graph, deepcopy(self.labels))
        for vertex, path_length in shortest_paths.items():
            if path_length not in distance_to_vertices_map:
                distance_to_vertices_map[path_length] = set()
            distance_to_vertices_map[path_length].add(vertex)
        for d in range(max(distance_to_vertices_map), 0, -1):
            # chip-fire from all vertices at distance at most d from v
            # until all vertices at distance d+1 from v are out of debt
            target_vertices = distance_to_vertices_map[d]
            firing_vertices = set()
            for smaller_distance in range(0, d):
                firing_vertices |= distance_to_vertices_map.get(smaller_distance, set())
            still_in_debt = sum(
                current_divisor.labels[target_vertex] < 0
                for target_vertex in target_vertices
            )
            while still_in_debt:
                current_divisor = current_divisor.chip_fire_subset(firing_vertices)
                still_in_debt = sum(
                    current_divisor.labels[target_vertex] < 0
                    for target_vertex in target_vertices
                )
        return current_divisor

    def get_semi_reduced_divisor_greedy(self, v):
        """
        Semi-reduce the divisor with respect to the vertex v. Uses the "greedy"
        method which involves making a borrowing move at each vertex in debt
        (firing from the rest of the graph) until all vertices are out of debt.

        Returns:
            A new Divisor object pointing to the same underlying graph structure.
        """
        current_labels = deepcopy(self.labels)
        vertices_in_debt = [
            vertex
            for vertex in self.graph.vertices
            if current_labels[vertex] < 0 and vertex != v
        ]
        while vertices_in_debt:
            first_vertex = vertices_in_debt[0]
            for adj_vertex, multiplicity in self.graph.edges[first_vertex]:
                current_labels[adj_vertex] -= multiplicity
                current_labels[first_vertex] += multiplicity
            vertices_in_debt = [
                vertex
                for vertex in self.graph.vertices
                if current_labels[vertex] < 0 and vertex != v
            ]
        return Divisor(self.graph, current_labels)

    def get_reduced_divisor(self, v, semi_reduction_fxn):
        """
        Reduce the divisor with respect to v. This uses the classic algorithm of
        "semi-reduce with respect to v and then carry out an iterated Dhar's
        burning process".

        Paramters:
            v: A vertex to reduce with respect to.
            semi_reduction_fxn: A function which returns the v-semireduced divisor.
            Can be either of the two functions (get_semi_reduced_divisor_shortest_paths
            or get_semi_reduced_divisor_greedy) implemented above or a user-defined
            function.
        """
        current_divisor = semi_reduction_fxn(self, v)
        while True:
            # initially, just the original vertex v is on fire
            vertices_on_fire = {v}
            # used to keep track of whether new vertices get added
            # to vertices_on_fire during an iteration
            num_vertices_on_fire = 1
            # set all edges adjacent to v on fire
            edges_on_fire = {
                (v, adjacent_vertex, multiplicity)
                for (adjacent_vertex, multiplicity) in current_divisor.graph.edges[v]
            }
            edges_on_fire |= {
                (adjacent_vertex, v, multiplicity)
                for (adjacent_vertex, multiplicity) in current_divisor.graph.edges[v]
            }
            finished_burning = False
            while not finished_burning:
                for vertex in current_divisor.graph.vertices:
                    adjacent_edges_on_fire = sum(
                        edge[2] for edge in edges_on_fire if edge[0] == vertex
                    )
                    # check to see if adjacent edges on fire "overwhelm" existing
                    # chips on the vertex
                    if adjacent_edges_on_fire > current_divisor.labels[vertex]:
                        vertices_on_fire.add(vertex)
                        # if a vertex burns, its adjacent edges also burn
                        for (
                            adjacent_vertex,
                            multiplicity,
                        ) in current_divisor.graph.edges[vertex]:
                            edges_on_fire.add((vertex, adjacent_vertex, multiplicity))
                            edges_on_fire.add((adjacent_vertex, vertex, multiplicity))
                # if we haven't set any new vertices on fire, then the burning
                # process has stabilized
                if num_vertices_on_fire == len(vertices_on_fire):
                    finished_burning = True
                else:
                    num_vertices_on_fire = len(vertices_on_fire)
            # if all vertices are burning, then we have found the v-reduced divisor
            if len(vertices_on_fire) == current_divisor.graph.vertex_set_cardinality():
                return current_divisor
            # otherwise, chip-fire from every unburnt vertex
            for vertex in current_divisor.graph.vertices:
                if vertex not in vertices_on_fire:
                    current_divisor = current_divisor.chip_fire(vertex)

    def get_subset_reduced_divisor(self):
        """
        Reduce the divisor with respect to v. Uses the algorithm outlined in
        Aidun et. al. 2020 which involves a modified iterated Dhar's burning
        process (and no semi-reduction step).
        """
        # make a copy of the existing divisor to avoid mutating it
        current_divisor = Divisor(self.graph, deepcopy(self.labels))
        while True:
            # return immediately if divisor is now effective
            if current_divisor.is_effective():
                return current_divisor
            # initially, only the vertices with d(v) < 0 are on fire
            vertices_on_fire = {
                vertex for vertex in self.labels if current_divisor.labels[vertex] < 0
            }
            num_vertices_on_fire = len(vertices_on_fire)
            # set all edges adjacent to vertices in vertices_on_fire on fire
            edges_on_fire = set()
            for vertex in vertices_on_fire:
                edges_on_fire |= {
                    (vertex, adjacent_vertex, multiplicity)
                    for (adjacent_vertex, multiplicity) in current_divisor.graph.edges[
                        vertex
                    ]
                }
                edges_on_fire |= {
                    (adjacent_vertex, vertex, multiplicity)
                    for (adjacent_vertex, multiplicity) in current_divisor.graph.edges[
                        vertex
                    ]
                }
            finished_burning = False
            while not finished_burning:
                for vertex in current_divisor.graph.vertices:
                    adjacent_edges_on_fire = sum(
                        edge[2] for edge in edges_on_fire if edge[0] == vertex
                    )
                    # check to see if adjacent edges on fire "overwhelm" existing
                    # chips on the vertex
                    if adjacent_edges_on_fire > current_divisor.labels[vertex]:
                        vertices_on_fire.add(vertex)
                        # if a vertex burns, its adjacent edges also burn
                        for (
                            adjacent_vertex,
                            multiplicity,
                        ) in current_divisor.graph.edges[vertex]:
                            edges_on_fire.add((vertex, adjacent_vertex, multiplicity))
                            edges_on_fire.add((adjacent_vertex, vertex, multiplicity))
                # if we haven't set any new vertices on fire, then the burning
                # process has stabilized
                if num_vertices_on_fire == len(vertices_on_fire):
                    finished_burning = True
                else:
                    num_vertices_on_fire = len(vertices_on_fire)
            # if all vertices are burning, then there is no equivalent effective divisor
            if len(vertices_on_fire) == current_divisor.graph.vertex_set_cardinality():
                return None
            for vertex in current_divisor.graph.vertices:
                if vertex not in vertices_on_fire:
                    current_divisor = current_divisor.chip_fire(vertex)


def rth_gonality_original(g, k):
    """
    Determine the k-th gonality (defined to be the minimum degree of a divisor
    which can eliminate k "negative" chips placed anywhere on the graph) of the
    graph g. This method (the "original" method) proceeds as follows:
        1. Generate all possible initial configurations of current_gon chips.
        2. For each configuration, generate all possible ways to subtract
        k chips from the configuration.
        3. For each subtraction of k chips, reduce the new divisor with respect
        to an arbitrary vertex v in the graph. If the v-reduced divisor is
        effective, continue on to the next subtraction of k chips.
        4. If the v-reduced divisor is not effective, then this divisor does not
        have rank >= k. Continue onto the next divisor.
        5. If a divisor has an effective v-reduced divisor for all possible
        subtractions of k chips, return current_gon as the gonality of the graph.

    Parameters:
        g: A Graph object.
        k: An integer indicating how many "negative" chips the returned divisor
        should be able to eliminate. In more technical terms, the kth gonality
        is the minimum degree of a divisor of rank k.

    Returns:
        An integer, dictionary pair with the integer indicating the kth gonality
        of the graph and the dictionary providing an example of a winning divisor
        (not necessarily the only possible winning divisor).
    """
    current_gon = k
    configurations_to_remove = list(combinations_with_replacement(g.vertices, k))
    while True:
        for configuration in combinations_with_replacement(g.vertices, current_gon):
            labels = {}
            for vertex in g.vertices:
                labels[vertex] = 0
            for vertex in configuration:
                labels[vertex] += 1
            works = True
            for config_to_remove in configurations_to_remove:
                candidate_labels = deepcopy(labels)
                for vertex in config_to_remove:
                    candidate_labels[vertex] -= 1
                # reduced wrt an arbitrary vertex (does not matter which)
                v_reduced_divisor = Divisor(
                    g, candidate_labels
                ).get_reduced_divisor(g.vertices[0], Divisor.get_semi_reduced_divisor_greedy)
                if not v_reduced_divisor or not v_reduced_divisor.is_effective():
                    works = False
                    break
            if works:
                return current_gon, labels
        current_gon += 1


def rth_gonality_modified(g, k):
    """
    Determine the k-th gonality (defined to be the minimum degree of a divisor
    which can eliminate k "negative" chips placed anywhere on the graph) of the
    graph g. This "modified" method uses the same process as rth_gonality_original,
    replacing the call to get_reduced_divisor() in step 3 to get_subset_reduced_divisor().

    Parameters:
        g: A Graph object.
        k: An integer indicating how many "negative" chips the returned divisor
        should be able to eliminate. In more technical terms, the kth gonality
        is the minimum degree of a divisor of rank k.

    Returns:
        An integer, dictionary pair with the integer indicating the kth gonality
        of the graph and the dictionary providing an example of a winning divisor
        (not necessarily the only possible winning divisor).
    """
    current_gon = k
    configurations_to_remove = list(combinations_with_replacement(g.vertices, k))
    while True:
        for configuration in combinations_with_replacement(g.vertices, current_gon):
            labels = {}
            for vertex in g.vertices:
                labels[vertex] = 0
            for vertex in configuration:
                labels[vertex] += 1
            works = True
            for config_to_remove in configurations_to_remove:
                candidate_labels = deepcopy(labels)
                for vertex in config_to_remove:
                    candidate_labels[vertex] -= 1
                subset_reduced_divisor = Divisor(
                    g, candidate_labels
                ).get_subset_reduced_divisor()
                if not subset_reduced_divisor:
                    works = False
                    break
            if works:
                return current_gon, labels
        current_gon += 1


def graph_results(original_timings, modified_timings, vertex_lb, vertex_ub):
    x_axis = [i for i in range(vertex_lb, vertex_ub+1)]
    fig = plt.figure()
    r_values = list(original_timings.keys())
    max_r = max(r_values)
    for r in r_values:
        ax = fig.add_subplot(1, max_r, r)
        ax.scatter(x_axis, original_timings[r], c='r', marker='x')
        original_plot, = plt.plot(x_axis, original_timings[r], c='r', linewidth=0.75, label="Original Dhar's")
        ax.scatter(x_axis, modified_timings[r], c='b', marker='x')
        modified_plot, = plt.plot(x_axis, modified_timings[r], c='b', linewidth=0.75, label="Modified Dhar's")
        plt.legend(handles=[original_plot, modified_plot], prop={'size': 9})

        ax.set_xlabel("Number of Vertices in Graph")
        ax.set_ylabel("Average Time Taken (in sec)")
        ax.set_title("$r = {r}$".format(r=r))
        plt.xticks(x_axis)

    plt.subplots_adjust(wspace=0.5)
    fig.suptitle("Comparison of Algorithms for $r$-th Gonalities with $r \leq {max_r}$".format(max_r=max_r))
    figure_name = "graph_gonality_run_{t}.png".format(t=int(timer.time()))
    plt.savefig(figure_name)
    print("Your graph has been saved to the current working directory as '{fig_name}'".format(fig_name=figure_name))


def main():
    set_random_seed(0)
    r_upper_bound = int(input("Enter an upper bound on r (i.e., compute up to the rth gonality): "))
    vertex_lower_bound = int(raw_input("Enter a lower bound on the # of vertices: "))
    vertex_upper_bound = int(raw_input("Enter an upper bound on the # of vertices: "))
    print_graph = str(raw_input("Would you like a graph of the results (y for yes, n for no)? "))
    original_timings, modified_timings = {}, {}
    for r in range(1, r_upper_bound+1):
        print("GONALITY r = {r}".format(r=r))
        print("{:<20} {:<20} {:<20}".format("# vertices", "original", "modified"))
        for num_vertices in range(vertex_lower_bound, vertex_upper_bound+1):
            all_timings = {rth_gonality_original: [], rth_gonality_modified: []}
            for _ in range(10):
                random_graph = graphs.RandomGNP(num_vertices, 0.5)
                while not random_graph.is_connected():
                    random_graph = graphs.RandomGNP(num_vertices, 0.5)
                g = Graph(random_graph.to_dictionary())
                for gonality_fxn in [rth_gonality_original, rth_gonality_modified]:
                    start = timer.time()
                    gonality_fxn(g, r)
                    end = timer.time()
                    all_timings[gonality_fxn].append(end - start)
            original_average = sum(all_timings[rth_gonality_original]) / len(all_timings[rth_gonality_original])
            modified_average = sum(all_timings[rth_gonality_modified]) / len(all_timings[rth_gonality_modified])
            if r not in original_timings:
                original_timings[r] = []
            original_timings[r].append(original_average)
            if r not in modified_timings:
                modified_timings[r] = []
            modified_timings[r].append(modified_average)
            print("{:<20} {:<20} {:<20}".format(num_vertices, original_average, modified_average))
    if print_graph.lower() == "y" or print_graph.lower() == "yes":
        graph_results(original_timings, modified_timings, vertex_lower_bound, vertex_upper_bound)

